Early-Universe Constraints on Dark Matter-Baryon Scattering and their Implications for a Global 21cm Signal

We present and compare several cosmological constraints on the cross section for elastic scattering between dark matter (DM) and baryons, for cross sections with a range of power-law dependences on the DM-baryon relative velocity $v$, especially focusing on the case of $\sigma \propto v^{-4}$. We study constraints spanning a wide range of epochs in cosmological history, from pre-recombination distortions to the blackbody spectrum and anisotropies of the cosmic microwave background (CMB), to modifications to the intergalactic medium temperature and the resulting 21cm signal, and discuss the allowed signals in the latter channels given the constraints from the former. We improve previous constraints on DM-baryon scattering from the CMB anisotropies, demonstrate via principal component analysis that the effect on the CMB can be written as a simple function of DM mass, and map out the redshifts dominating this signal. We show that given high-redshift constraints on DM-baryon scattering, a $v^{-4}$ scaling of the cross section for light DM would be sufficient to explain the deep 21cm absorption trough recently claimed by the EDGES experiment, if 100% of the DM scatters with baryons. For millicharged DM models proposed to explain the observation, where only a small fraction of the DM interacts, we estimate that a PIXIE-like future experiment measuring CMB spectral distortion could test the relevant parameter space.

==> anc/pca_n=-4.dat <==
315	-0.0005157183518112304	0.0006572191490786304	0.0008378497749221121	-0.0008925423364648537
615	-0.0001511070444168116	0.00028002325519137315	0.0011710938573080525	0.00016506726482805735
915	-0.007266460939127669	0.004657254760599421	0.03533528712474801	-0.03049268485586364
1215	0.0020329274382787396	-0.009473468754004729	0.14156711409126005	-0.050712527897962385
1515	-0.1710396609031696	0.10454515287439735	-0.13462775336451607	0.7583334792294426
1815	-0.0962322571172468	0.12628908749966808	-0.5768135417817956	0.06818460158507461
2115	0.03595662267603045	-0.015094454018898463	-0.3518224289554547	-0.09391282818477349
2415	0.2095362307196279	-0.2606530844926864	-0.1838624920152255	-0.14055962057792187
2715	0.351545702560775	-0.35971625220414094	-0.06088479643283924	-0.25933613817271217
3015	0.4201311475353916	-0.3626318249862827	0.08470145502041473	-0.22146402396346984
3315	0.38842032355010075	-0.3145464836512321	0.15606655836840957	-0.0044603749425706045
3615	0.28791122578534456	-0.21713321169126634	0.13584871208702345	0.13810028990052303
3915	0.16938523772740888	-0.07849139886488464	0.028379738775410546	0.15745040756749032
4215	0.054467434161004635	0.06869246625009831	-0.058716110209952765	0.0643744090882587
4515	-0.047520893655071804	0.17805416864881668	-0.10297725541482357	-0.06318886586497277
4815	-0.12623362472511945	0.24178962195574177	-0.09446897387127239	-0.1317507125153949
5115	-0.16934005762770488	0.2786278001272365	-0.05575678315953444	-0.18243606075156144
5415	-0.2023552413955788	0.2761590687575364	-0.0005294349124855363	-0.190616028967167
5715	-0.21780609470865947	0.2608174368015005	0.05794752197253405	-0.1831196071252678
6015	-0.22254331263389127	0.23204285942823735	0.1003891456357704	-0.14362736335363063
6315	-0.21474430897739033	0.2018114969162631	0.14679570939131734	-0.1031806320545138
6615	-0.18671392408036586	0.16763683029954501	0.17671229117312956	-0.05987788172215795
6915	-0.16194768395992779	0.14188541734013987	0.18788345200252807	-0.03278428146691372
7215	-0.14105775969573753	0.10412520265711694	0.20114631133866734	0.009037623934927087
7515	-0.11275974778358727	0.07780293046049827	0.1958989665728314	0.030536517564438016
7815	-0.08053027176821732	0.06459005919876318	0.1921644088892991	0.04430069411693973
8115	-0.06444804523853023	0.049143652508183366	0.18694146901268538	0.0516885313613472
8415	-0.03796404470840277	0.030499507016352	0.167751750715123	0.0561470837802281
8715	-0.014589567916847063	0.013682449333353835	0.1546519431096358	0.07233131585819108
9015	-0.0041973945076950415	0.00043395018463186677	0.15075482323442807	0.08012202078953529
9315	0.005937373120089277	0.0013858637118642492	0.12371053309118205	0.07826830145063589
9615	0.01764002426933789	-0.007603561157649138	0.11142049730409284	0.07555692794801912
9915	0.020411209102208987	-0.004370862963776322	0.07757112755964791	0.061383627843985863
10215	0.028901617447508493	-0.011264526035265988	0.07968970759089226	0.06544494856008537
10515	0.03361507057995897	-0.014035658271430534	0.06988933117960182	0.0605830573896417
10815	0.032394873837667565	-0.021930286535081566	0.06054210194988637	0.06826743767129943
11115	0.03191326128273839	-0.017342768682725437	0.04894009729340415	0.0629215355430486
11415	0.034594693244249866	-0.016920515143734757	0.044777258166807096	0.046384342190854376
11715	0.029773480360055712	-0.02121381574571317	0.03900036528063815	0.03761424718236674
12015	0.029079704427103975	-0.01982276329980606	0.033922170976439986	0.03117978110012935
12315	0.02840973949676441	-0.01711695324181218	0.024137388151517874	0.03100498463512294
12615	0.029176735102097884	-0.017764996884885764	0.012326835819309946	0.0371581349055922
12915	0.02671906929013081	-0.016110895823909864	0.007080048219517966	0.024101366354624162
13215	0.019669175914680245	-0.00782929784935401	-0.008713008614265026	0.008907925727777625
13515	0.02424501459201076	-0.022097718345685798	0.001106231234512766	0.030093010077918304
13815	0.024175583768588756	-0.013181601326551232	-0.004932028735619075	0.012577042189088901
14115	0.021386127657914526	-0.012817067641209816	-0.008324360791964594	0.015914865233776297
14415	0.018920788843451806	-0.010208728130685997	-0.00785180102924379	0.003689377634989753
14715	0.016399218349646107	-0.007336288116661318	-0.015243445995473384	-0.00446751182352302
15015	0.013760773304269931	-0.01177144752055304	-0.016603904477099085	0.004941183222831151
15315	0.014365641900360463	-0.015026686748059355	-0.011853488542518708	0.010108939963394544
15615	0.010296259585528407	-0.018165864110490523	-0.011314176745389837	0.014992081097062822
15915	0.012666150582759576	-0.01292774410998824	-0.008598156841948845	0.009379977739668881
16215	0.01021621767120601	-0.011464675939696365	-0.015525357564948638	0.008110706553871945
16515	0.01022795799477462	-0.010534715190222484	-0.016618479344118513	0.010318547182628063
16815	0.004947106042379823	-0.008676439290212236	-0.019121458620782125	0.010121444532175736
17115	0.0022527598908756445	-0.0065909837306106275	-0.018657213337905234	0.00233659716503896
17415	0.005067191337696237	-0.005922513142808298	-0.017023773945720144	-0.0006801415292183961
17715	0.002844881782705274	-0.006640025310106207	-0.014761077376018955	0.00023580840869806384
18015	-0.00020826017209331897	-0.008803918354808205	-0.011925905358147476	0.005274443108686575
18315	0.002475719392377846	-0.008007964836734268	-0.016025090399608765	0.0037113750345264575
18615	-0.002129798954576956	-0.012711366250086757	-0.00811141345117221	0.014810274065796115
18915	0.000471858006254986	-0.008207062734042111	-0.008661136752787972	0.004070281500966081
19215	0.004155114066544432	-0.009242099532741854	-0.012991376781572302	0.002026776821532894
19515	0.0010183715667062459	-0.007148827687164744	-0.006706653466013533	-0.0033768128082138542
19815	0.0013018507765959714	-0.007118330468255803	-0.01921985206026195	-0.004047215976740032
20115	0.0018128918730829372	-0.011094708366882861	-0.01089697495153481	0.005890161853831717
20415	0.0023063228178076944	-0.009967610503052025	-0.010324823744003241	0.009157455828526898
20715	0.0003579289040888438	-0.007032300294090362	-0.010408919820772067	-0.0014329609710270657
21015	0.001680675116685068	-0.007660544237859227	-0.00397082870100225	0.00771194422064942
21315	0.000984031402711956	-0.005893780749991933	-0.007944557894402206	0.0026794983162230133
21615	0.0006853635643154635	-0.00891301593041366	-0.006200910340583407	0.006450294887411033
21915	0.001819572909892569	-0.010941867739506048	-0.004658599151975461	0.0092480992141319
22215	0.0021293586065551044	-0.009515874601493023	-0.009419329590583074	0.0073375825728712
22515	0.0035090385732150053	-0.010062139301994202	-0.012499163040573913	0.007492389447169678
22815	0.0015056859661117302	-0.01088128787444459	-0.008795495091816041	0.005195716154208162
23115	0.0033297836850596186	-0.007055053807382581	-0.010337095494046954	0.0005471517572376081
23415	0.0028008838480590432	-0.0067711893023270995	-0.00815605893352937	-0.00046620158634913284
23715	0.00215260743132658	-0.0029349713811394236	-0.00938985794258167	-0.006261112134937213
24015	0.001845638627212369	-0.004787140819195842	-0.007715998409741939	-0.002693674575466818
24315	-0.000096748709027734	-0.008157675423788029	-0.007865468011793587	0.003619381852720813
24615	-0.0006755221317253482	-0.008391720972370996	-0.003949674623844825	0.005037571877208143
24915	0.0006825642210338803	-0.004230394970191078	-0.008978330570293593	-0.0014087050390029234
25215	-0.0021948826637632713	-0.0053692762706022395	-0.006124610664257947	0.0030796986221536507
25515	-0.001157907255138363	-0.005211824473695515	-0.00806267299758935	0.0014349021774695955
25815	-0.0010568565188548763	-0.0033530493320870795	-0.0087327595750881	0.001342320157635315
26115	-0.0006507900574218961	0.0005827220272032918	-0.009845681097178116	-0.0070790585392991445
26415	-0.00004409634401839226	-0.0009726121510890773	-0.008745741006113377	-0.004962797471624615
26715	-0.0003524956749530678	-0.002359158944730585	-0.010332506127017103	-0.006303172671838128
27015	-0.0009356048794992915	-0.0017190762775472837	-0.007986175711221686	-0.004699623792282761
27315	-0.0004935498077206129	-0.0008246957830302614	-0.010357839817970083	-0.00601168956373106
27615	0.0013842236592433491	-0.00019580689395932998	-0.007573941154171816	-0.008891328065869692
27915	0.0002806116657818803	-0.005046733695785778	-0.006011646414008545	-0.00047098687757581427
28215	-5.341597588960075e-6	-0.0012372950346758826	-0.009578020138554355	-0.0029885792307291137
28515	-0.0020884326031436347	-0.0025540993085493673	-0.00857716395072085	-0.0034501397843621764
28815	0.00037254240298327393	-0.0029598775351206376	-0.006307392281458995	-0.001531642736151438
29115	-0.0014525712775471256	-0.0037114064629276576	-0.006208870235927892	-0.0007962103952133884
29415	-0.0020036414982718353	-0.0064948131322816295	-0.0012362045072572912	0.006405725105051643
29715	-0.0031646316515562345	-0.004998054481417335	0.00071769364012217	0.003970448111758746
30015	-0.0019100136509836185	-0.006281199165363056	-0.0035756156560296493	0.002095483234988338

==> anc/pca_n=0.dat <==
515	0.0005479257914879554	0.0006572191490786304	0.0008378497749221121	-0.0008925423364648537
1015	0.0008637493189198541	0.00028002325519137315	0.0011710938573080525	0.00016506726482805735
1515	-0.0031381373197163762	0.004657254760599421	0.03533528712474801	-0.03049268485586364
2015	-0.03287961511531025	-0.009473468754004729	0.14156711409126005	-0.050712527897962385
2515	0.019242399513178698	0.10454515287439735	-0.13462775336451607	0.7583334792294426
3015	0.17973738610407045	0.12628908749966808	-0.5768135417817956	0.06818460158507461
3515	0.2818331447068161	-0.015094454018898463	-0.3518224289554547	-0.09391282818477349
4015	0.24661835796230416	-0.2606530844926864	-0.1838624920152255	-0.14055962057792187
4515	0.08256992699016946	-0.35971625220414094	-0.06088479643283924	-0.25933613817271217
5015	-0.07335487276193878	-0.3626318249862827	0.08470145502041473	-0.22146402396346984
5515	-0.2241365348695071	-0.3145464836512321	0.15606655836840957	-0.0044603749425706045
6015	-0.3102242644208876	-0.21713321169126634	0.13584871208702345	0.13810028990052303
6515	-0.36963681131245363	-0.07849139886488464	0.028379738775410546	0.15745040756749032
7015	-0.37250034771522167	0.06869246625009831	-0.058716110209952765	0.0643744090882587
7515	-0.3230799605139446	0.17805416864881668	-0.10297725541482357	-0.06318886586497277
8015	-0.244292320442656	0.24178962195574177	-0.09446897387127239	-0.1317507125153949
8515	-0.17017256146760784	0.2786278001272365	-0.05575678315953444	-0.18243606075156144
9015	-0.09115567267797364	0.2761590687575364	-0.0005294349124855363	-0.190616028967167
9515	-0.018132816674074813	0.2608174368015005	0.05794752197253405	-0.1831196071252678
10015	0.03189253373001011	0.23204285942823735	0.1003891456357704	-0.14362736335363063
10515	0.08036366380387783	0.2018114969162631	0.14679570939131734	-0.1031806320545138
11015	0.10916462328394692	0.16763683029954501	0.17671229117312956	-0.05987788172215795
11515	0.12704734502221832	0.14188541734013987	0.18788345200252807	-0.03278428146691372
12015	0.13153763108324557	0.10412520265711694	0.20114631133866734	0.009037623934927087
12515	0.13726512242323854	0.07780293046049827	0.1958989665728314	0.030536517564438016
13015	0.1407417822162423	0.06459005919876318	0.1921644088892991	0.04430069411693973
13515	0.1352265149065612	0.049143652508183366	0.18694146901268538	0.0516885313613472
14015	0.12427434649921873	0.030499507016352	0.167751750715123	0.0561470837802281
14515	0.10942596284144404	0.013682449333353835	0.1546519431096358	0.07233131585819108
15015	0.10856762528792159	0.00043395018463186677	0.15075482323442807	0.08012202078953529
15515	0.09206310127028813	0.0013858637118642492	0.12371053309118205	0.07826830145063589
16015	0.08579371079394096	-0.007603561157649138	0.11142049730409284	0.07555692794801912
16515	0.06874769896891014	-0.004370862963776322	0.07757112755964791	0.061383627843985863
17015	0.06912996623590419	-0.011264526035265988	0.07968970759089226	0.06544494856008537
17515	0.05998345895309041	-0.014035658271430534	0.06988933117960182	0.0605830573896417
18015	0.05395796753803906	-0.021930286535081566	0.06054210194988637	0.06826743767129943
18515	0.04208910138740379	-0.017342768682725437	0.04894009729340415	0.0629215355430486
19015	0.04228095178303949	-0.016920515143734757	0.044777258166807096	0.046384342190854376
19515	0.040317667043522666	-0.02121381574571317	0.03900036528063815	0.03761424718236674
20015	0.03380615727870356	-0.01982276329980606	0.033922170976439986	0.03117978110012935
20515	0.027745839780680848	-0.01711695324181218	0.024137388151517874	0.03100498463512294
21015	0.0193796324682763	-0.017764996884885764	0.012326835819309946	0.0371581349055922
21515	0.015291140873962803	-0.016110895823909864	0.007080048219517966	0.024101366354624162
22015	0.0053974547186444845	-0.00782929784935401	-0.008713008614265026	0.008907925727777625
22515	0.009774568157858937	-0.022097718345685798	0.001106231234512766	0.030093010077918304
23015	0.005211382696705057	-0.013181601326551232	-0.004932028735619075	0.012577042189088901
23515	0.0026456071057011474	-0.012817067641209816	-0.008324360791964594	0.015914865233776297
24015	0.00032838893781840875	-0.010208728130685997	-0.00785180102924379	0.003689377634989753
24515	-0.002786468855629702	-0.007336288116661318	-0.015243445995473384	-0.00446751182352302
25015	-0.005642745824684812	-0.01177144752055304	-0.016603904477099085	0.004941183222831151
25515	-0.005026143440075759	-0.015026686748059355	-0.011853488542518708	0.010108939963394544
26015	-0.0035962695047176314	-0.018165864110490523	-0.011314176745389837	0.014992081097062822
26515	-0.0022398772168739866	-0.01292774410998824	-0.008598156841948845	0.009379977739668881
27015	-0.003880734336539651	-0.011464675939696365	-0.015525357564948638	0.008110706553871945
27515	-0.005789743714873144	-0.010534715190222484	-0.016618479344118513	0.010318547182628063
28015	-0.007179668447798747	-0.008676439290212236	-0.019121458620782125	0.010121444532175736
28515	-0.0064853897109241	-0.0065909837306106275	-0.018657213337905234	0.00233659716503896
29015	-0.005341148432164478	-0.005922513142808298	-0.017023773945720144	-0.0006801415292183961
29515	-0.006604912834616575	-0.006640025310106207	-0.014761077376018955	0.00023580840869806384
30015	-0.005486790125782293	-0.008803918354808205	-0.011925905358147476	0.005274443108686575
30515	-0.008670020024486127	-0.008007964836734268	-0.016025090399608765	0.0037113750345264575
31015	-0.005410845835146538	-0.012711366250086757	-0.00811141345117221	0.014810274065796115
31515	-0.005801085892933506	-0.008207062734042111	-0.008661136752787972	0.004070281500966081
32015	-0.006488682645708573	-0.009242099532741854	-0.012991376781572302	0.002026776821532894
32515	-0.002508848813634728	-0.007148827687164744	-0.006706653466013533	-0.0033768128082138542
33015	-0.00892024317409713	-0.007118330468255803	-0.01921985206026195	-0.004047215976740032
33515	-0.0076682958309066025	-0.011094708366882861	-0.01089697495153481	0.005890161853831717
34015	-0.006381585996806795	-0.009967610503052025	-0.010324823744003241	0.009157455828526898
34515	-0.004809564160698228	-0.007032300294090362	-0.010408919820772067	-0.0014329609710270657
35015	-0.0031720232901380034	-0.007660544237859227	-0.00397082870100225	0.00771194422064942
35515	-0.003739008748444005	-0.005893780749991933	-0.007944557894402206	0.0026794983162230133
36015	-0.0020701214544748517	-0.00891301593041366	-0.006200910340583407	0.006450294887411033
36515	-0.004678434440242661	-0.010941867739506048	-0.004658599151975461	0.0092480992141319
37015	-0.0061456388914943845	-0.009515874601493023	-0.009419329590583074	0.0073375825728712
37515	-0.00684127939683569	-0.010062139301994202	-0.012499163040573913	0.007492389447169678
38015	-0.007021103078929883	-0.01088128787444459	-0.008795495091816041	0.005195716154208162
38515	-0.005601686355893387	-0.007055053807382581	-0.010337095494046954	0.0005471517572376081
39015	-0.0042251860597515125	-0.0067711893023270995	-0.00815605893352937	-0.00046620158634913284
39515	-0.003484054285199048	-0.0029349713811394236	-0.00938985794258167	-0.006261112134937213
40015	-0.0042511472040264306	-0.004787140819195842	-0.007715998409741939	-0.002693674575466818
40515	-0.00593513605550787	-0.008157675423788029	-0.007865468011793587	0.003619381852720813
41015	-0.004118265444928573	-0.008391720972370996	-0.003949674623844825	0.005037571877208143
41515	-0.004178965536909872	-0.004230394970191078	-0.008978330570293593	-0.0014087050390029234
42015	-0.003636014434776635	-0.0053692762706022395	-0.006124610664257947	0.0030796986221536507
42515	-0.006310507676302284	-0.005211824473695515	-0.00806267299758935	0.0014349021774695955
43015	-0.006269408203557604	-0.0033530493320870795	-0.0087327595750881	0.001342320157635315
43515	-0.005518693353500798	0.0005827220272032918	-0.009845681097178116	-0.0070790585392991445
44015	-0.0061834749261327785	-0.0009726121510890773	-0.008745741006113377	-0.004962797471624615
44515	-0.0077336991006491974	-0.002359158944730585	-0.010332506127017103	-0.006303172671838128
45015	-0.005673213653105269	-0.0017190762775472837	-0.007986175711221686	-0.004699623792282761
45515	-0.005856760532746495	-0.0008246957830302614	-0.010357839817970083	-0.00601168956373106
46015	-0.003705631807753143	-0.00019580689395932998	-0.007573941154171816	-0.008891328065869692
46515	-0.006252085352226016	-0.005046733695785778	-0.006011646414008545	-0.00047098687757581427
47015	-0.0055234357811366035	-0.0012372950346758826	-0.009578020138554355	-0.0029885792307291137
47515	-0.006420149899240789	-0.0025540993085493673	-0.00857716395072085	-0.0034501397843621764
48015	-0.005072396721244186	-0.0029598775351206376	-0.006307392281458995	-0.001531642736151438
48515	-0.005444414382045774	-0.0037114064629276576	-0.006208870235927892	-0.0007962103952133884
49015	-0.003977722909902058	-0.0064948131322816295	-0.0012362045072572912	0.006405725105051643
49515	-0.0018306358709094992	-0.004998054481417335	0.00071769364012217	0.003970448111758746
50015	-0.0057971810193349835	-0.006281199165363056	-0.0035756156560296493	0.002095483234988338
